Signifiers as a First-class Abstraction in Hypermedia Multi-Agent Systems

Hypermedia APIs enable the design of reusable hypermedia clients that discover and exploit affordances on the Web. However, the reusability of such clients remains limited since they cannot plan and reason about interaction. This paper provides a conceptual bridge between hypermedia-driven affordance exploitation on the Web and methods for representing and reasoning about actions that have been extensively explored for Multi-Agent Systems (MAS) and, more broadly, Artificial Intelligence. We build on concepts and methods from Affordance Theory and Human-Computer Interaction that support interaction efficiency in open and evolvable environments to introduce signifiers as a first-class abstraction in Web-based MAS: Signifiers are designed with respect to the agent-environment context of their usage and enable agents with heterogeneous abilities to act and to reason about action. We define a formal model for the contextual exposure of signifiers in hypermedia environments that aims to drive affordance exploitation. We demonstrate our approach with a prototypical Web-based MAS where two agents with different reasoning abilities proactively discover how to interact with their environment by perceiving only the signifiers that fit their abilities. We show that signifier exposure can be inherently managed based on the dynamic agent-environment context towards facilitating effective and efficient interactions on the Web.

==> jacamo-lexer.py <==
# -*- coding: utf-8 -*-
"""
    pygments.lexers.agentspeak
    ~~~~~~~~~~~~~~~~~~~~~~~~~~
    Lexers for AgentSpeak extension interpreted by Jason, and Jason/JaCaMo
    project files.
    :copyright: Copyright 2017 by
        Jomi F. Hübner, Rafael H. Bordini, and Luke Bonham.
    :license: BSD, see LICENSE for details.
"""

import re

from pygments.lexer import RegexLexer, bygroups, inherit, words
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
Number, Punctuation

__all__ = ['JasonAgentLexer', 'JasonProjectLexer', 'JaCaMoProjectLexer']

class JasonAgentLexer(RegexLexer):
    """
    Lexer for Jason agent files.
    """
    name = 'Jason'
    aliases = ['jason']
    filenames = ['*.asl']
    mimetypes = ['text/x-jason']

    keywords = (
        'begin', 'end', 'include', 'namespace', 'atomic', 'true', 'false'
    )

    builtins = (
        'makeArtifact', 'disposeArtifact', 'lookupArtifact', 'adoptRole',
        'leaveRole', 'createScheme', 'removeScheme', 'commitMission',
        'leaveMission', 'setGoalAchieved', 'createWorkspace', 'joinWorkspace',
        'joinRemoteWorkspace', 'shutdownNode', 'focus', 'createGroup',
        'setOwner'
    )

    # define your custom artifact operations here
    operations = (
        'turn_off_lights', 'turn_on_lights', 'lower_blinds', 'raise_blinds'
    )

    flags = re.MULTILINE | re.DOTALL | re.UNICODE

    tokens = {
        'root': [
            (r'[^\S\n]+', Text),
            (r'//.*?\n', Comment.Single),
            (r'/\*.*?\*/', Comment.Multiline),

            # numbers
            (r'0\'.', String.Char),
            (r'0b[01]+', Number.Bin),
            (r'0o[0-7]+', Number.Oct),
            (r'[0-9]+', Number.Integer),
            (r'0x[0-9a-fA-F]+', Number.Hex),

            # keywords
            (words(keywords, suffix=r'\b'), Keyword),

            # internal actions
            (r'\.[a-z][\w\.]*', Name.Builtin), # standard internal actions
            (r'([a-z][\w]*)\.[\w\.]+', Name.Builtin), # internal actions
            (words(builtins, suffix=r'\b'), Name.Builtin),

            # artifact operations
            # problem: in JaCaMo, syntax is the same for both operations and
            # predicates, so for the time being, we'll let the user define
            # his/her custom operations before compilation
            (words(operations, suffix=r'\b'), Name.Builtin),

            # beliefs
            (r"~?[a-z]\w+=\..", String.Atom),
            (r'(-|\+|-\+):?:?\w+', Name.Function),
            (r'\?\w*:?:?\w+', Name.Class),

            # plans
            (r'[\-|\+]?!?!\w*:?:?\w+', Name.Class),

            # puntuactions
            (r'[\[\](){}|.,:;_?]', Punctuation),
            (r':-|<-|\-\+', Punctuation),

            # operators
            (r'(<|>|=<|>=|==|\\==|=|/|\*|\+|\-)', Operator),
            (r'(if|else|else if|while|for|cut|not|mod|div)\b', Operator.Word),
            (r'(&|\|)', Operator.Logical),

            # variables
            (r'[A-Z]\w*', Name.Variable),

            # taken from PrologLexer
            (r'"(?:\\x[0-9a-fA-F]+\\|\\u[0-9a-fA-F]{4}|\\U[0-9a-fA-F]{8}|'
             r'\\[0-7]+\\|\\["\nabcefnrstv]|[^\\"])*"', String.Double),
            (u'([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]'
             u'[\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)'
             u'(\\s*)(:-|<-)',
             bygroups(String.Atom, Text, Operator)),
            (u'([a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]'
             u'[\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*)'
             u'(\\s*)(\\()',
             bygroups(Name.Function, Text, Punctuation)),
            (u'[a-z\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]'
             u'[\w$\u00c0-\u1fff\u3040-\ud7ff\ue000-\uffef]*',
             String.Atom),
            (u'[#&*+\\-./:<=>?@\\\\^~\u00a1-\u00bf\u2010-\u303f]+',
             String.Atom),
            (u'\\s+|[\u2000-\u200f\ufff0-\ufffe\uffef]', Text)
        ]
    }

class JasonProjectLexer(JasonAgentLexer):
    name = 'JasonProject'
    aliases = ['jasonproject']
    filenames = ['*.mas2j']
    mimetypes = ['text/x-jasonp']

    flags = re.UNICODE | re.MULTILINE
    tokens = {
        'root': [
            (r'MAS|environment|agents|infrastructure|classpath|aslSourcePath', Keyword),
            (r'agentArchClass|beliefBaseClass|agentClass', Keyword),
            (r'\#', Operator),
            (r':', Punctuation),
            inherit
        ]
    }

class JaCaMoProjectLexer(JasonAgentLexer):
    name = 'JaCaMoProject'
    aliases = ['jacamoproject']
    filenames = ['*.jcm']
    mimetypes = ['text/x-jcm']

    flags = re.UNICODE | re.MULTILINE
    tokens = {
        'root': [
            (r'mas|uses|agent|instances|class-path|asl-path|platform|debug', Keyword),
            (r'workspace|artifact|agents|focused-by', Keyword),
            (r'ag-arch|ag-bb-class|ag-class|beliefs|goals|focus|join|roles', Keyword),
            (r'organisation|group|responsible-for|scheme|players', Keyword),
            (r'\#', Operator),
            (r'[:@]', Punctuation),
            inherit
        ]
    }

==> turtlelexer.py <==
from pygments.lexer import RegexLexer
from pygments.formatter import Formatter
from pygments.token import *

NAME = r"[_a-zA-Z][-_a-zA-Z0-9]*"

class TurtleLexer(RegexLexer):
  name = "Turtle"
  aliases = ["turtle", "ttl"]
  filenames = ["*.ttl"]
  alias_filenames = ["*.txt"]
  mimetypes = ["text/x-turtle", "text/turtle", "application/turtle"]
  
  tokens = {
    "root": [
      (r"#.*\n", Comment.Single),
      (r"<.+>", String.Regex),
      (r"(['\"]).+\1", String.Double),
      (r"_:%s" % NAME, Name.Constant),
      (r"@(prefix|base)", Keyword.Declaration),
      (r"@[a-z]+(-[a-z0-9]+)*", Name.Property),
      (r"\:|\;|\.|\^\^", Punctuation),
      ("%s\:%s" % (NAME, NAME), Name.Variable),
      (NAME, Name.Variable),
      (r"\s+", Whitespace),
      (r".+", Text),
    ],
  }

